The INTEGRAL view on Black Hole X-ray Binaries

INTEGRAL is an ESA mission in fundamental astrophysics that was launched in October 2002. It has been in orbit for over 18 years, during which it has been observing the high-energy sky with a set of instruments specifically designed to probe the emission from hard X-ray and soft gamma-ray sources. This paper is devoted to the subject of black hole binaries, which are among the most important sources that populate the high-energy sky. We present a review of the scientific literature based on INTEGRAL data, which has significantly advanced our knowledge in the field of relativistic astrophysics. We briefly summarise the state-of-the-art of the study of black hole binaries, with a particular focus on the topics closer to the INTEGRAL science. We then give an overview of the results obtained by INTEGRAL and by other observatories on a number of sources of importance in the field. Finally, we review the main results obtained over the past 18 years on all the black hole binaries that INTEGRAL has observed. We conclude with a summary of the main contributions of INTEGRAL to the field, and on the future perspectives.

==> fix_bib.sh <==
cat $1 | sed "s/}{ g {/}g{/g" | sed "s/{\\\\'{\\\\i}/{\\\\'i}/g" | sed "s/{\\\\'i} /{\\\\'i}/g" | sed "s/{\\\\'n /{\\\\'n}/g" | sed "s/{\\\\{\\\\#}7580 /c/g" | sed "s/n\/a/{n\/a}/g" | sed "s/In: Annual review of astronomy and astrophysics. Vol. 31 (A94-12726 02-90)/Annu. Rev. Astron. Astrophys./g" | sed "s/American Astronomical Society/BAAS/g"

